Density-aware Single Image De-raining using a Multi-stream Dense Network

Single image rain streak removal is an extremely challenging problem due to the presence of non-uniform rain densities in images. We present a novel density-aware multi-stream densely connected convolutional neural network-based algorithm, called DID-MDN, for joint rain density estimation and de-raining. The proposed method enables the network itself to automatically determine the rain-density information and then efficiently remove the corresponding rain-streaks guided by the estimated rain-density label. To better characterize rain-streaks with different scales and shapes, a multi-stream densely connected de-raining network is proposed which efficiently leverages features from different scales. Furthermore, a new dataset containing images with rain-density labels is created and used to train the proposed density-aware network. Extensive experiments on synthetic and real datasets demonstrate that the proposed method achieves significant improvements over the recent state-of-the-art methods. In addition, an ablation study is performed to demonstrate the improvements obtained by different modules in the proposed method. Code can be found at: https://github.com/hezhangsprinter

==> syn_image/untitled2.m <==
zz=(imread('11_cvpr16.png'));
zz=rgb2gray(zz);



zz2=(imread('11_gt.png'));
zz2=rgb2gray(zz2);

ssim(zz,zz2)
psnr(zz,zz2)
% dd=zz-zz2;
% 
% zzz=double(dd).*double(zz2);
% 
% 
% figure
% imagesc(dd)
% axis off; axis image;
% colormap(gray)
% 
% imwrite(uint8(dd),'38_resdiual.jpg')
% 
% 
% psnr(zz,zz2)
% ssim(zz,zz2)

